PadChannel: Improving CNN Performance through Explicit Padding Encoding

In convolutional neural networks (CNNs), padding plays a pivotal role in preserving spatial dimensions throughout the layers. Traditional padding techniques do not explicitly distinguish between the actual image content and the padded regions, potentially causing CNNs to incorrectly interpret the boundary pixels or regions that resemble boundaries. This ambiguity can lead to suboptimal feature extraction. To address this, we propose PadChannel, a novel padding method that encodes padding statuses as an additional input channel, enabling CNNs to easily distinguish genuine pixels from padded ones. By incorporating PadChannel into several prominent CNN architectures, we observed small performance improvements and notable reductions in the variances on the ImageNet-1K image classification task at marginal increases in the computational cost. The source code is available at https://github.com/AussieSeaweed/pad-channel

==> scripts/bars.py <==
from statistics import mean, stdev

import matplotlib.pyplot as plt
import numpy as np

NAMES = 'VGG11-BN', 'VGG16-BN', 'ResNet18', 'ResNet50'
SUFFIX = '-PC'
ACCURACIES = {
    'VGG11-BN': [71.276, 71.154, 70.894, 70.910, 71.120],
    'VGG11-BN-PC': [70.940, 71.030, 71.058, 71.204, 71.120],
    'VGG16-BN': [74.070, 74.072, 74.308, 74.226, 74.412],
    'VGG16-BN-PC': [74.270, 74.230, 74.122, 74.396, 74.184],
    'ResNet18': [70.152, 70.496, 70.314, 70.250, 70.292],
    'ResNet18-PC': [70.200, 70.292, 70.316, 70.506, 70.290],
    'ResNet50': [76.286, 76.436, 76.372, 76.638, 76.428],
    'ResNet50-PC': [76.582, 76.702, 76.780, 76.592, 76.546],
}
BAR_WIDTH = 0.35
INDICES = np.arange(len(NAMES))

plt.bar(
    INDICES,
    [mean(ACCURACIES[name]) for name in NAMES],
    BAR_WIDTH,
    label='Without PC',
    alpha=0.8,
)
plt.bar(
    INDICES + BAR_WIDTH,
    [mean(ACCURACIES[name + SUFFIX]) for name in NAMES],
    BAR_WIDTH,
    label='With PC',
    alpha=0.8,
)
plt.xticks(INDICES + BAR_WIDTH / 2, NAMES)
plt.ylim(70, 77)
plt.title('Means of ImageNet-1K Top-1 Accuracies')
plt.xlabel('Models')
plt.ylabel('Means')
plt.legend()

plt.savefig('../fig/mean.png', dpi=300)
plt.show()

plt.bar(
    INDICES,
    [stdev(ACCURACIES[name]) for name in NAMES],
    BAR_WIDTH,
    label='Without PC',
    alpha=0.8,
)
plt.bar(
    INDICES + BAR_WIDTH,
    [stdev(ACCURACIES[name + SUFFIX]) for name in NAMES],
    BAR_WIDTH,
    label='With PC',
    alpha=0.8,
)
plt.xticks(INDICES + BAR_WIDTH / 2, NAMES)
plt.title('Standard Deviations of ImageNet-1K Top-1 Accuracies')
plt.xlabel('Models')
plt.ylabel('Standard Deviations')
plt.legend()

plt.savefig('../fig/stdev.png', dpi=300)
plt.show()


==> scripts/curves.py <==
from statistics import mean

import matplotlib.pyplot as plt


withoutss = [
    [22.668, 36.544, 42.408, 47.106, 48.556, 50.376, 51.432, 52.708, 52.954, 53.840, 54.392, 54.516, 52.168, 54.630, 55.284, 56.066, 56.022, 56.286, 55.844, 56.592, 56.356, 56.168, 55.268, 57.200, 56.952, 56.486, 57.142, 56.794, 56.100, 56.690, 68.350, 69.326, 69.986, 70.154, 70.230, 70.754, 70.536, 70.644, 70.626, 70.348, 70.700, 70.786, 70.702, 70.730, 70.420, 70.414, 70.568, 70.476, 70.424, 70.742, 70.510, 70.552, 70.838, 70.944, 70.704, 70.712, 70.714, 70.602, 70.500, 70.814, 74.180, 74.526, 74.672, 74.666, 75.108, 74.974, 75.094, 75.340, 75.232, 75.370, 75.316, 75.478, 75.462, 75.566, 75.454, 75.696, 75.568, 75.588, 75.530, 75.566, 75.628, 75.876, 75.664, 75.780, 75.748, 75.646, 75.644, 75.674, 75.638, 75.564, 76.088, 76.072, 76.062, 76.166, 76.160, 76.142, 76.210, 76.250, 76.286, 76.182],
    [22.178, 36.890, 42.406, 46.098, 48.514, 50.494, 52.234, 52.756, 53.676, 53.834, 54.326, 54.880, 54.898, 55.444, 55.124, 55.868, 55.724, 56.474, 55.656, 56.504, 55.722, 56.126, 57.054, 55.726, 55.028, 55.568, 56.656, 57.096, 55.768, 57.674, 68.338, 69.302, 70.048, 70.116, 70.602, 70.816, 70.728, 70.556, 70.808, 70.800, 70.586, 70.760, 70.696, 70.694, 70.446, 70.690, 70.784, 70.770, 70.646, 70.878, 70.892, 70.704, 70.720, 70.960, 70.994, 70.816, 70.824, 70.874, 70.650, 70.902, 74.420, 74.908, 74.948, 75.158, 75.266, 75.264, 75.468, 75.354, 75.520, 75.536, 75.574, 75.614, 75.574, 75.528, 75.586, 75.746, 75.678, 75.708, 75.786, 75.658, 75.682, 75.702, 75.546, 75.840, 75.880, 75.902, 75.846, 75.832, 75.972, 75.846, 76.108, 76.232, 76.288, 76.328, 76.314, 76.436, 76.402, 76.376, 76.406, 76.414],
    [21.638, 35.608, 42.470, 45.786, 48.540, 49.526, 52.262, 52.972, 51.968, 53.310, 54.596, 54.732, 55.276, 54.568, 55.758, 56.268, 55.652, 56.982, 56.194, 56.206, 55.580, 55.856, 56.550, 56.814, 55.482, 56.168, 56.630, 56.536, 56.194, 57.062, 68.638, 69.568, 70.040, 70.410, 70.420, 70.464, 70.674, 70.658, 71.050, 70.710, 70.844, 70.638, 70.754, 70.346, 70.534, 70.464, 70.518, 70.428, 70.658, 70.364, 70.660, 70.850, 70.566, 70.630, 70.950, 70.620, 70.914, 70.584, 70.746, 71.096, 74.456, 74.592, 74.818, 74.972, 75.272, 75.258, 75.364, 75.510, 75.356, 75.592, 75.676, 75.600, 75.642, 75.630, 75.770, 75.722, 75.750, 75.834, 75.838, 75.872, 75.724, 75.894, 75.764, 75.794, 75.670, 75.852, 75.714, 75.956, 75.938, 75.886, 76.186, 76.318, 76.330, 76.270, 76.280, 76.338, 76.322, 76.368, 76.222, 76.372],
    [22.278, 37.352, 42.852, 47.554, 49.336, 51.424, 51.446, 53.130, 53.636, 52.920, 54.448, 54.668, 55.592, 55.536, 55.438, 55.498, 55.756, 55.466, 55.334, 55.838, 56.216, 56.292, 56.166, 55.864, 55.702, 56.470, 56.964, 56.746, 56.874, 57.560, 68.632, 69.390, 69.910, 70.308, 70.598, 70.750, 70.538, 70.956, 70.946, 71.036, 70.826, 70.882, 70.776, 70.894, 70.752, 70.532, 70.796, 70.610, 70.816, 70.764, 70.742, 70.690, 70.708, 71.056, 70.950, 70.566, 70.866, 71.024, 71.232, 71.038, 74.350, 74.772, 74.998, 75.252, 75.328, 75.186, 75.484, 75.540, 75.678, 75.658, 75.564, 75.876, 75.592, 75.772, 75.816, 75.948, 75.826, 75.856, 75.928, 76.040, 76.042, 75.986, 76.006, 75.986, 76.192, 76.072, 76.068, 76.068, 76.046, 75.922, 76.406, 76.580, 76.526, 76.458, 76.568, 76.636, 76.464, 76.638, 76.598, 76.562],
    [22.172, 36.368, 43.166, 45.710, 48.684, 48.414, 51.484, 52.742, 53.294, 53.220, 54.428, 52.370, 54.240, 55.016, 55.502, 55.452, 54.882, 55.992, 55.572, 56.462, 56.920, 55.146, 55.596, 55.814, 57.826, 57.112, 55.204, 56.946, 57.604, 56.944, 68.494, 69.584, 69.950, 70.460, 70.502, 70.688, 70.776, 70.936, 70.790, 70.652, 70.582, 70.614, 70.756, 70.420, 70.660, 70.758, 70.766, 70.752, 71.028, 70.658, 70.774, 70.606, 70.656, 70.988, 70.836, 70.768, 70.578, 70.950, 71.192, 71.300, 74.502, 74.648, 74.864, 75.010, 75.152, 75.274, 75.360, 75.554, 75.544, 75.450, 75.644, 75.498, 75.682, 75.680, 75.646, 75.764, 75.852, 75.886, 75.804, 75.794, 76.014, 75.972, 75.740, 75.820, 75.954, 75.892, 75.784, 75.882, 75.930, 75.986, 76.282, 76.330, 76.308, 76.224, 76.254, 76.254, 76.394, 76.428, 76.318, 76.318],
]
withss = [
    [22.756, 36.652, 44.098, 46.558, 49.022, 50.908, 49.922, 51.472, 54.136, 54.444, 54.892, 54.414, 55.296, 54.422, 55.558, 56.246, 56.320, 56.896, 54.518, 55.434, 56.370, 57.132, 56.078, 56.462, 57.362, 57.482, 56.610, 57.374, 57.230, 56.808, 68.848, 69.770, 70.494, 70.424, 70.646, 71.066, 70.936, 70.964, 70.798, 71.062, 70.696, 70.868, 70.922, 70.884, 70.734, 70.696, 70.526, 70.792, 70.760, 70.590, 70.538, 70.828, 70.910, 71.054, 70.862, 70.524, 71.314, 70.822, 71.184, 71.250, 74.472, 74.758, 75.138, 75.238, 75.268, 75.364, 75.356, 75.508, 75.642, 75.614, 75.888, 75.528, 75.838, 75.800, 75.800, 75.804, 75.760, 75.966, 75.942, 75.990, 76.050, 75.930, 75.766, 75.896, 76.028, 75.900, 75.902, 76.138, 76.190, 75.956, 76.396, 76.442, 76.582, 76.412, 76.520, 76.446, 76.396, 76.494, 76.510, 76.530],
    [23.138, 35.718, 42.770, 46.810, 49.038, 50.506, 51.338, 53.154, 53.734, 54.202, 53.904, 55.342, 55.060, 55.522, 54.172, 55.786, 56.116, 56.602, 56.596, 56.284, 56.548, 56.944, 56.450, 57.810, 57.676, 56.276, 57.682, 56.814, 58.022, 57.246, 68.650, 69.744, 70.358, 70.380, 70.388, 71.132, 70.804, 70.862, 70.896, 70.852, 70.940, 70.970, 70.666, 70.614, 71.050, 70.892, 70.800, 70.656, 70.692, 71.122, 71.176, 71.018, 71.120, 70.922, 70.872, 70.728, 71.160, 71.210, 71.296, 71.078, 74.470, 74.852, 75.068, 75.310, 75.274, 75.304, 75.478, 75.612, 75.574, 75.732, 75.600, 75.764, 75.764, 75.832, 75.784, 75.850, 75.808, 75.838, 75.986, 75.864, 75.990, 75.940, 75.958, 75.980, 75.982, 75.954, 76.148, 76.012, 75.870, 76.046, 76.546, 76.562, 76.482, 76.614, 76.594, 76.638, 76.666, 76.642, 76.702, 76.534],
    [22.966, 37.364, 43.122, 45.950, 48.810, 51.334, 51.754, 52.626, 53.510, 52.898, 52.534, 54.748, 54.652, 55.398, 55.628, 55.672, 55.824, 56.628, 56.352, 56.990, 55.916, 57.120, 56.228, 56.746, 56.916, 55.700, 57.146, 57.248, 56.938, 56.768, 68.778, 69.418, 70.004, 70.336, 70.858, 70.700, 71.102, 71.226, 71.096, 70.874, 70.758, 70.644, 70.876, 70.796, 70.568, 71.020, 70.700, 71.022, 70.642, 70.628, 70.992, 70.614, 70.770, 70.730, 71.240, 70.746, 70.908, 71.244, 71.198, 70.972, 74.612, 74.874, 75.240, 75.300, 75.382, 75.544, 75.618, 75.634, 75.590, 75.738, 75.792, 75.880, 75.922, 75.950, 75.862, 76.042, 76.006, 75.892, 76.028, 75.978, 76.174, 76.202, 76.024, 76.236, 76.066, 76.114, 76.038, 76.300, 76.234, 76.244, 76.524, 76.668, 76.692, 76.700, 76.618, 76.720, 76.740, 76.738, 76.672, 76.780],
    [23.608, 36.976, 42.906, 47.566, 48.950, 49.492, 52.904, 51.888, 53.300, 54.310, 54.692, 55.042, 55.152, 55.422, 55.890, 56.342, 56.126, 55.134, 56.030, 56.214, 55.212, 55.874, 56.026, 56.646, 56.662, 56.280, 56.090, 56.398, 57.244, 57.232, 68.630, 69.600, 70.154, 70.040, 70.662, 70.772, 70.602, 70.768, 70.644, 70.564, 70.656, 71.050, 70.742, 70.488, 70.656, 70.546, 70.542, 70.714, 70.714, 70.722, 70.866, 70.748, 70.616, 70.768, 70.628, 70.872, 71.118, 70.842, 70.986, 71.120, 74.350, 74.892, 75.098, 75.174, 75.308, 75.354, 75.376, 75.516, 75.668, 75.612, 75.636, 75.652, 75.694, 75.652, 75.774, 75.812, 75.834, 75.838, 75.852, 75.936, 75.828, 75.862, 76.012, 75.928, 76.014, 75.812, 75.992, 75.946, 75.956, 75.806, 76.262, 76.352, 76.274, 76.346, 76.472, 76.432, 76.410, 76.394, 76.592, 76.374],
    [22.990, 35.832, 43.452, 47.266, 49.434, 50.382, 51.386, 53.482, 53.236, 54.186, 54.568, 54.100, 54.326, 55.188, 55.100, 55.288, 56.256, 55.672, 56.302, 56.716, 56.584, 56.370, 56.138, 55.056, 56.566, 56.276, 56.822, 57.318, 56.700, 56.612, 68.334, 69.624, 69.874, 70.194, 70.620, 70.668, 70.614, 70.756, 71.068, 70.678, 70.830, 70.912, 70.830, 70.756, 70.884, 70.776, 70.496, 70.694, 70.436, 70.544, 70.476, 70.808, 70.606, 70.646, 70.340, 70.384, 70.588, 71.016, 71.052, 70.694, 74.346, 74.782, 75.064, 75.008, 75.314, 75.322, 75.444, 75.430, 75.546, 75.646, 75.666, 75.678, 75.650, 75.708, 75.672, 75.736, 75.706, 75.858, 75.680, 75.798, 75.760, 75.746, 75.936, 75.894, 75.810, 75.750, 76.046, 75.900, 75.966, 75.862, 76.270, 76.318, 76.402, 76.434, 76.420, 76.546, 76.400, 76.414, 76.470, 76.442],
]
withouts = [mean(values) for values in zip(*withoutss)]
withs = [mean(values) for values in zip(*withss)]
epochs = range(1, len(withs) + 1)

plt.figure(figsize=(10, 6))
plt.plot(epochs, withs, label='With PC', marker='o')
plt.plot(epochs, withouts, label='Without PC', marker='x')
plt.title('Training Curves')
plt.xlabel('Epochs')
plt.ylabel('Accuracy')

plt.legend()
plt.grid(True)
plt.savefig('../fig/curves.png', dpi=300)
plt.show()

plt.figure(figsize=(10, 6))
plt.plot(epochs[:30], withs[:30], label='With PC', marker='o')
plt.plot(epochs[:30], withouts[:30], label='Without PC', marker='x')
plt.title('Training Curves (lr=0.00125)')
plt.xlabel('Epochs')
plt.ylabel('Accuracy')

plt.legend()
plt.grid(True)
plt.savefig('../fig/curves-0.png', dpi=300)
plt.show()

plt.figure(figsize=(10, 6))
plt.plot(epochs[30:60], withs[30:60], label='With PC', marker='o')
plt.plot(epochs[30:60], withouts[30:60], label='Without PC', marker='x')
plt.title('Training Curves (lr=0.000125)')
plt.xlabel('Epochs')
plt.ylabel('Accuracy')

plt.legend()
plt.grid(True)
plt.savefig('../fig/curves-1.png', dpi=300)
plt.show()

plt.figure(figsize=(10, 6))
plt.plot(epochs[60:90], withs[60:90], label='With PC', marker='o')
plt.plot(epochs[60:90], withouts[60:90], label='Without PC', marker='x')
plt.title('Training Curves (lr=0.0000125)')
plt.xlabel('Epochs')
plt.ylabel('Accuracy')

plt.legend()
plt.grid(True)
plt.savefig('../fig/curves-2.png', dpi=300)
plt.show()

plt.figure(figsize=(10, 6))
plt.plot(epochs[90:], withs[90:], label='With PC', marker='o')
plt.plot(epochs[90:], withouts[90:], label='Without PC', marker='x')
plt.title('Training Curves (lr=0.00000125)')
plt.xlabel('Epochs')
plt.ylabel('Accuracy')

plt.legend()
plt.grid(True)
plt.savefig('../fig/curves-3.png', dpi=300)
plt.show()


==> scripts/top1.py <==
from statistics import mean, stdev

NAMES = 'VGG11-BN', 'VGG16-BN', 'ResNet18', 'ResNet50'
SUFFIX = '-PC'
ACCURACIES = {
    'VGG11-BN': [71.276, 71.154, 70.894, 70.910, 71.120],
    'VGG11-BN-PC': [70.940, 71.030, 71.058, 71.204, 71.120],
    'VGG16-BN': [74.070, 74.072, 74.308, 74.226, 74.412],
    'VGG16-BN-PC': [74.270, 74.230, 74.122, 74.396, 74.184],
    'ResNet18': [70.152, 70.496, 70.314, 70.250, 70.292],
    'ResNet18-PC': [70.200, 70.292, 70.316, 70.506, 70.290],
    'ResNet50': [76.286, 76.436, 76.372, 76.638, 76.428],
    'ResNet50-PC': [76.582, 76.702, 76.780, 76.592, 76.546],
}


def main(names, suffix, accuracies):
    def stringify(value, sign=False):
        if sign and value > 0:
            return f'+{value:.3f}%'
        else:
            return f'{value:.3f}%'

    human = []
    latex = []

    for without_name in names:
        with_name = without_name + suffix
        without_accuracies = accuracies[without_name]
        with_accuracies = accuracies[with_name]
        without_mean = mean(without_accuracies)
        with_mean = mean(with_accuracies)
        without_stdev = stdev(without_accuracies)
        with_stdev = stdev(with_accuracies)
        mean_diff = with_mean - without_mean
        stdev_diff = with_stdev - without_stdev

        human.extend(
            (
                f'{without_name}: Accuracies: ' + (', '.join(map(stringify, without_accuracies))) + f' Mean: {stringify(without_mean)} Stdev: {stringify(without_stdev)}',
                f'{with_name}: Accuracies: ' + (', '.join(map(stringify, with_accuracies))) + f' Mean: {stringify(with_mean)} Stdev: {stringify(with_stdev)}',
                f'Difference: Mean: {stringify(mean_diff, True)} Stdev: {stringify(stdev_diff, True)}',
                '',
            )
        )
        latex.extend(
            (
                (f'{without_name} & ' + (' & '.join(map(stringify, without_accuracies))) + f' & {stringify(without_mean)} & -- & {stringify(without_stdev)} & -- \\\\').replace('%', '\\%').replace('_', '\\_'),
                (f'{with_name} & ' + (' & '.join(map(stringify, with_accuracies))) + f' & {stringify(with_mean)} & {stringify(mean_diff, True)} & {stringify(with_stdev)} & {stringify(stdev_diff, True)} \\\\').replace('%', '\\%').replace('_', '\\_'),
            )
        )

    print('Human\n')
    print('\n'.join(human))
    print('\nLaTeX\n')
    print('\n'.join(latex))


if __name__ == '__main__':
    main(NAMES, SUFFIX, ACCURACIES)


==> scripts/ttest.py <==
from scipy.stats import ttest_ind

NAMES = 'VGG11-BN', 'VGG16-BN', 'ResNet18', 'ResNet50'
SUFFIX = '-PC'
ACCURACIES = {
    'VGG11-BN': [71.276, 71.154, 70.894, 70.910, 71.120],
    'VGG11-BN-PC': [70.940, 71.030, 71.058, 71.204, 71.120],
    'VGG16-BN': [74.070, 74.072, 74.308, 74.226, 74.412],
    'VGG16-BN-PC': [74.270, 74.230, 74.122, 74.396, 74.184],
    'ResNet18': [70.152, 70.496, 70.314, 70.250, 70.292],
    'ResNet18-PC': [70.200, 70.292, 70.316, 70.506, 70.290],
    'ResNet50': [76.286, 76.436, 76.372, 76.638, 76.428],
    'ResNet50-PC': [76.582, 76.702, 76.780, 76.592, 76.546],
}

for name in NAMES:
    print(f'{name}:', ttest_ind(ACCURACIES[name], ACCURACIES[name + SUFFIX], False, alternative='less'))

